Long term Throughput and Approximate Capacity of Transmitter-Receiver Energy Harvesting Channel with Fading

We first consider an energy harvesting channel with fading, where only the transmitter harvests energy from natural sources. We bound the optimal long term throughput by a constant for a class of energy arrival distributions. The proposed method also gives a constant approximation to the capacity of the energy harvesting channel with fading. Next, we consider a more general system where both the transmitter and the receiver employ energy harvesting to power themselves. In this case, we show that finding an approximation to the optimal long term throughput is far more difficult, and identify a special case of unit battery capacity at both the transmitter and the receiver for which we obtain a universal bound on the ratio of the upper and lower bound on the long term throughput.

==> uniform_energy_arrivals.m <==
T_ub = [];
T_lb = [];
B_max = [];
for i = 1:26
    B_max(i) = i-1;
    T_ub(i) = 0.5*log2(1 + sqrt(2)/sqrt(3)*(i-1));
    B = 0;
    T_lb_prime=0;
    for j = 1:100000
        x = rand(1)*(i-1);
        if x > (i-1)/2
            B = (i-1)/2;
        end
        h = exprnd(1);
        T_lb_prime = T_lb_prime + log2(1 + 0.5*B*h);
        B = 0.5*B;
    end
    T_lb_prime = T_lb_prime/100000;
    T_lb(i) = T_lb_prime;
end
plot(B_max,T_ub,'-',B_max,T_lb,'--');
xlabel('B_{max}');
ylabel('Throughput');
legend('T_{ub}','T_{lb}');

           
    
